EdgeNets:Edge Varying Graph Neural Networks

Driven by the outstanding performance of neural networks in the structured Euclidean domain, recent years have seen a surge of interest in developing neural networks for graphs and data supported on graphs. The graph is leveraged at each layer of the neural network as a parameterization to capture detail at the node level with a reduced number of parameters and computational complexity. Following this rationale, this paper puts forth a general framework that unifies state-of-the-art graph neural networks (GNNs) through the concept of EdgeNet. An EdgeNet is a GNN architecture that allows different nodes to use different parameters to weigh the information of different neighbors. By extrapolating this strategy to more iterations between neighboring nodes, the EdgeNet learns edge- and neighbor-dependent weights to capture local detail. This is a general linear and local operation that a node can perform and encompasses under one formulation all existing graph convolutional neural networks (GCNNs) as well as graph attention networks (GATs). In writing different GNN architectures with a common language, EdgeNets highlight specific architecture advantages and limitations, while providing guidelines to improve their capacity without compromising their local implementation. An interesting conclusion is the unification of GCNNs and GATs -- approaches that have been so far perceived as separate. In particular, we show that GATs are GCNNs on a graph that is learned from the features. This particularization opens the doors to develop alternative attention mechanisms for improving discriminatory power.

==> figures/RecSys_figures.m <==
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                                                                         % 
% This code is related to the paper
%
% [*] E. Isufi, F. Gama, A. Ribeiro, EdgeNets: Edge Varying Graph Neural
%     Networks.
%
% It generates the figures for the Recommender System problem
%
% If you find these code and results useful, refer to the above work [*]
%
% There are no warrinties by using this code.
%
% Copyright: Elvin Isufi
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

clear all; close all; clc;

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%               DATA   USER   GRAPH
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% m-mean; s-standard deviation

%% % order in the vectors: user 405; 655; 13; 450; 276

% compute upper and lower intervals
% - the lower interval is mean-std_dev
% - the upper interval is mean+std_dev
% - l stands for lower
% - u stands for upper
% boxplot - bp

% GCNN
GCNN_mean = [1.09; 0.72; 1.18; 0.82; 0.66];
GCNN_std = [0.11; 0.08; 0.11; 0.06; 0.08];

GCNN_l = GCNN_mean - GCNN_std;
GCNN_u = GCNN_mean + GCNN_std;
GCNN_bp = [GCNN_mean;GCNN_l;GCNN_u];

% Edge Varying
EV_mean = [1.25;0.74;1.34;0.99;0.71];
EV_std = [0.23; 0.10; 0.12; 0.52;0.06];

EV_l = EV_mean - EV_std;
EV_u = EV_mean + EV_std;
EV_bp = [EV_mean;EV_l;EV_u];

% Node Varying
NV_mean = [1.17;0.68;1.19;0.83;0.67];
NV_std = [0.11;0.05;0.09;0.07;0.05];

NV_l = NV_mean - NV_std;
NV_u = NV_mean + NV_std;
NV_bp = [NV_mean;NV_l;NV_u];

% Hybrid Edge Varying
HEV_mean = [1.10;0.72;1.27;0.81;0.60];
HEV_std = [0.11;0.07;0.12;0.10;0.06];

HEV_l = HEV_mean -HEV_std;
HEV_u = HEV_mean + HEV_std;
HEV_bp = [HEV_mean;HEV_l;HEV_u];

% ARMANet
ARMA_mean = [1.13;0.69;1.24;0.80;0.65];
ARMA_std = [0.10;0.08;0.10;0.08;0.06];

ARMA_l = ARMA_mean - ARMA_std;
ARMA_u = ARMA_mean + ARMA_std;
ARMA_bp = [ARMA_mean;ARMA_l;ARMA_u];

% GAT
GAT_mean = [1.27;0.74;1.44;0.92;0.80];
GAT_std = [0.16;0.06;0.13;0.09;0.12];

GAT_l = GAT_mean - GAT_std;
GAT_u = GAT_mean + GAT_std;
GAT_bp = [GAT_mean;GAT_l;GAT_u];

% GCAT
GCAT_mean = [1.09;0.71;1.12;0.77;0.65];
GCAT_std = [0.12;0.05;0.10;0.09;0.07];

GCAT_l = GCAT_mean - GCAT_std;
GCAT_u = GCAT_mean + GCAT_std;
GCAT_bp = [GCAT_mean;GCAT_l;GCAT_u];

% EVGAT
EVGAT_mean = [1.19;0.70;1.31;0.85;0.75];
EVGAT_std = [0.13;0.07;0.10;0.77;0.08];

EVGAT_l = EVGAT_mean - EVGAT_std;
EVGAT_u = EVGAT_mean + EVGAT_std;
EVGAT_bp = [EVGAT_mean;EVGAT_l;EVGAT_u];


%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                           DATA Vector Formats
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

GNN_mean = [GCNN_mean, EV_mean, NV_mean, HEV_mean, ARMA_mean, GAT_mean, GCAT_mean, EVGAT_mean];
GNN_std = [GCNN_std, EV_std, NV_std, HEV_std, ARMA_std, GAT_std, GCAT_std, EVGAT_std];
GNN_l = [GCNN_l, EV_l, NV_l, HEV_l, ARMA_l, GAT_l, GCAT_l, EVGAT_l];
GNN_u = [GCNN_u, EV_u, NV_u, HEV_u, ARMA_u, GAT_u, GCAT_u, EVGAT_u];
GNN_bp = [GCNN_bp, EV_bp, NV_bp, HEV_bp, ARMA_bp, GAT_bp, GCAT_bp, EVGAT_bp];

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                           FIGURES
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

colors = brewermap(9, 'RdYlGn')*.9;
msize = 10; % marker size
linwid = 1.5; % line width
offs = 2; % offset
fSize = 12; % font size
blwid = 10; % line width for the boxplot below

ord = linspace(1,50,5)';
xmin = 0;
xmax = 30;
ymin = 0.0;
ymax = 1.6;

% position of different architectures in the graph
posv = [1, 4, 7,10,13, 22, 25, 28];

figure
set(gcf, 'Position', [800,500, 800, 400], 'Color', [1 1 1]); hold on
for it = 1 : size(GNN_mean,2)
    
% thicker lines
plot(posv(it)*ones(5,1),GNN_mean(:,it),'-','color', [colors(it,:)],'LineWidth',blwid)

% thinner lines
plot(posv(it)*ones(15,1),GNN_bp(:,it),'-','color', [colors(it,:)],'LineWidth',linwid)
plot(posv(it),mean(GNN_mean(:,it)),'o','MarkerSize',msize,'MarkerEdgeColor',[colors(it,:)],'MarkerFaceColor','white')

% central dot
plot(posv(it),mean(GNN_mean(:,it)),'.k')

end
% figure modifications
axis([xmin xmax ymin ymax])
set(gca,'XTick',posv)
set(gca,'XTickLabel',{'GCNN','Edge var.','Node var.', 'Hybrid edge var.',...
    'ARMANet', 'GAT', 'GCAT','Edge Var. GAT'})
ylabel('RMSE')
ax = gca;
ax.XTickLabelRotation = 45;
set(gca, 'YGrid', 'on', 'XGrid', 'off')
set(gca,'FontSize', fSize)
set(gca, 'FontName', 'Times New Roman')
set(ax, 'FontName', 'Times New Roman')
set(ax,'FontSize', 14)
hold off

clear all; clc;

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%               DATA   Movie   GRAPH
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% m-mean; s-standard deviation

%% % order in the vectors: movie StarWars, Contact, Fargo, Ret. Jedi, Liar Liar

% compute upper and lower intervals
% - the lower interval is mean-std_dev
% - the upper interval is mean+std_dev
% - l stands for lower
% - u stands for upper
% boxplot - bp

% GCNN
GCNN_mean = [0.82;1.08;0.95;0.86;1.04];
GCNN_std = [0.08;0.12;0.13;0.08;0.11];

GCNN_l = GCNN_mean - GCNN_std;
GCNN_u = GCNN_mean + GCNN_std;
GCNN_bp = [GCNN_mean;GCNN_l;GCNN_u];

% Edge Varying
EV_mean = [0.93; 0.93; 0.93; 0.93; 0.93];
EV_std = [0.20; 0.20; 0.20; 0.20;0.20];

EV_l = EV_mean - EV_std;
EV_u = EV_mean + EV_std;
EV_bp = [EV_mean;EV_l;EV_u];

% Node Varying
NV_mean = [0.78;1.04;1.00;0.87;1.00];
NV_std = [0.07;0.10;0.14;0.11;0.08];

NV_l = NV_mean - NV_std;
NV_u = NV_mean + NV_std;
NV_bp = [NV_mean;NV_l;NV_u];

% Hybrid Edge Varying
HEV_mean = [0.75;1.02;0.98;0.82;1.08];
HEV_std = [0.08;0.11;0.13;0.08;0.11];

HEV_l = HEV_mean -HEV_std;
HEV_u = HEV_mean + HEV_std;
HEV_bp = [HEV_mean;HEV_l;HEV_u];

% ARMANet
ARMA_mean = [0.80;1.05;1.02;0.87;1.09;];
ARMA_std = [0.10;0.09;0.11;0.07;0.07];

ARMA_l = ARMA_mean - ARMA_std;
ARMA_u = ARMA_mean + ARMA_std;
ARMA_bp = [ARMA_mean;ARMA_l;ARMA_u];

% GAT
GAT_mean = [1.27;0.74;1.44;0.92;0.80];
GAT_std = [0.16;0.06;0.13;0.09;0.12];

GAT_l = GAT_mean - GAT_std;
GAT_u = GAT_mean + GAT_std;
GAT_bp = [GAT_mean;GAT_l;GAT_u];

% GCAT
GCAT_mean = [1.09;0.71;1.12;0.77;0.65];
GCAT_std = [0.12;0.05;0.10;0.09;0.07];

GCAT_l = GCAT_mean - GCAT_std;
GCAT_u = GCAT_mean + GCAT_std;
GCAT_bp = [GCAT_mean;GCAT_l;GCAT_u];

% EVGAT
EVGAT_mean = [1.19;0.70;1.31;0.85;0.75];
EVGAT_std = [0.13;0.07;0.10;0.77;0.08];

EVGAT_l = EVGAT_mean - EVGAT_std;
EVGAT_u = EVGAT_mean + EVGAT_std;
EVGAT_bp = [EVGAT_mean;EVGAT_l;EVGAT_u];











==> figures/brewermap.m <==
function [map,num,typ] = brewermap(N,scheme)
% The complete selection of ColorBrewer colorschemes (RGB colormaps).
%
% (c) 2015 Stephen Cobeldick
%
% ### Function ###
%
% Returns any RGB colormap from the ColorBrewer colorschemes, especially
% intended for mapping and plots with attractive, distinguishable colors.
%
% Syntax (basic):
%  map = brewermap(N,scheme); % Select colormap length, select any colorscheme.
%  brewermap('demo')          % View a figure showing all ColorBrewer colorschemes.
% [...,num,typ] = brewermap(...); % The current colorscheme's number of nodes and type.
%
% Syntax (preselect colorscheme):
%  old = brewermap(scheme);   % Preselect any colorscheme, return the previous scheme.
%  map = brewermap(N);        % Use preselected scheme, select colormap length.
%  map = brewermap;           % Use preselected scheme, same length as current figure's colormap.
%
% This product includes color specifications and designs developed by Cynthia Brewer.
% See the ColorBrewer website for further information about each colorscheme,
% colorblind suitability, licensing, and citations: http://colorbrewer.org/
%
% See also CUBEHELIX RGBPLOT3 RGBPLOT COLORMAP COLORBAR PLOT PLOT3 SURF CONTOURF IMAGE CONTOURCMAP AXES SET JET LBMAP
%
% ### Color Schemes ###
%
% To reverse the colormap sequence simply prefix the string token with '*'.
%
% Each colorscheme is defined by a set of hand-picked RGB values (nodes).
% If <N> is greater than the requested colorscheme's number of nodes then:
%  - Sequential and Diverging schemes are interpolated to give larger colormaps.
%  - Qualitative schemes throw an error.
% Else:
%  - Exact values from the ColorBrewer sequences are returned for all schemes.
%
% # Diverging #
%
% Scheme|'BrBG'|'PRGn'|'PiYG'|'PuOr'|'RdBu'|'RdGy'|'RdYlBu'|'RdYlGn'|'Spectral'|
% ------|------|------|------|------|------|------|--------|--------|----------|
% Nodes |  15  |  15  |  15  |  15  |  15  |  15  |   15   |   15   |     15   |
%
% # Qualitative #
%
% Scheme|'Accent'|'Dark2'|'Paired'|'Pastel1'|'Pastel2'|'Set1'|'Set2'|'Set3'|
% ------|--------|-------|--------|---------|---------|------|------|------|
% Nodes |    8   |   8   |   12   |    9    |    8    |   9  |   8  |  12  |
%
% # Sequential #
%
% Scheme|'Blues'|'BuGn'|'BuPu'|'GnBu'|'Greens'|'Greys'|'OrRd'|'Oranges'|'PuBu'|
% ------|-------|------|------|------|--------|-------|------|---------|------|
% Nodes |   13  |  13  |  13  |  13  |   13   |   13  |  13  |    13   |  13  |
%
% Scheme|'PuBuGn'|'PuRd'|'Purples'|'RdPu'|'Reds'|'YlGn'|'YlGnBu'|'YlOrBr'|'YlOrRd'|
% ------|--------|------|---------|------|------|------|--------|--------|--------|
% Nodes |   13   |  13  |    13   |  13  |  13  |  13  |   13   |   13   |   13   |
%
% ### Examples ###
%
% % Plot a scheme's RGB values:
% rgbplot(brewermap(13,'Blues'))  % standard
% rgbplot(brewermap(13,'*Blues')) % reversed
%
% % View information about a colorscheme:
% [~,num,typ] = brewermap(0,'Paired')
%  num = 12
%  typ = 'Qualitative'
%
% % Multiline plot using matrices:
% N = 6;
% axes('ColorOrder',brewermap(N,'Pastel2'),'NextPlot','replacechildren')
% X = linspace(0,pi*3,1000);
% Y = bsxfun(@(x,n)n*sin(x+2*n*pi/N), X.', 1:N);
% plot(X,Y, 'linewidth',4)
%
% % Multiline plot in a loop:
% N = 6;
% set(0,'DefaultAxesColorOrder',brewermap(N,'Accent'))
% X = linspace(0,pi*3,1000);
% Y = bsxfun(@(x,n)n*sin(x+2*n*pi/N), X.', 1:N);
% for n = 1:N
%     plot(X(:),Y(:,n), 'linewidth',4);
%     hold all
% end
%
% % New colors for the "colormap" example:
% load spine
% image(X)
% colormap(brewermap([],'*YlGnBu'))
%
% % New colors for the "surf" example:
% [X,Y,Z] = peaks(30);
% surfc(X,Y,Z)
% colormap(brewermap([],'RdYlGn'))
% axis([-3,3,-3,3,-10,5])
%
% % New colors for the "contourcmap" example:
% brewermap('*PuOr'); % preselect the colorscheme.
% load topo
% load coast
% figure
% worldmap(topo, topolegend)
% contourfm(topo, topolegend);
% contourcmap('brewermap', 'Colorbar','on', 'Location','horizontal',...
%     'TitleString','Contour Intervals in Meters');
% plotm(lat, long, 'k')
%
% ### Input & Output Arguments ###
%
% Inputs (*=default):
%  N   = NumericScalar, N>=0, an integer to define the colormap length.
%      = *[], use the length of the current figure's colormap (see "colormap").
%      = StringToken, to preselect this ColorBrewer scheme for later use.
%      = 'demo', create a figure showing all of the ColorBrewer schemes.
%  scheme = StringToken, a ColorBrewer scheme to select the colorscheme.
%         = *none, uses the default colorscheme (must be set previously!).
%
% Outputs:
%  map = NumericMatrix, size Nx3, a colormap of RGB values between 0 and 1.
%  num = NumericScalar, the number of nodes defining the ColorBrewer scheme.
%  typ = String, the colorscheme type: 'Diverging'/'Qualitative'/'Sequential'.
%
% [map,num,typ] = brewermap(*N,*scheme)

persistent dcs
%
if nargin==0
    % Use the current figure's colormap length, and the preselected colorscheme.
    assert(~isempty(dcs),'You need to preselect a colorscheme before trying this!')
    [map,num,typ] = cbSample([],dcs);
elseif nargin==2
    % Use the provided colormap length and the provided colorscheme.
    assert(isnumeric(N),'First argument must be a numeric scalar, or empty.')
    assert(ischar(scheme)&&isrow(scheme),'Second argument must be a string.')
    [map,num,typ] = cbSample(N,scheme);
elseif isnumeric(N)
    % Use the provided colormap length, and the preselected colorscheme.
    assert(~isempty(dcs),'You need to preselect a colorscheme before trying this!')
    [map,num,typ] = cbSample(N,dcs);
else% String
    assert(ischar(N)&&isrow(N),'First argument must be a string or numeric.')
    switch N
        case 'demo'
            % Plot all colorschemes in a figure.
            cbDemoFig
        case 'list'
            % Return a list of all available colorschemes.
            map = cbListTok;
            [num,typ] = cellfun(@cbSelect,map,'UniformOutput',false);
            num = cat(1,num{:});
        otherwise
            % Store the preselected colorscheme token.
            map = dcs;
            [num,typ] = cbSelect(N(1+strncmp('*',N,1):end));
            dcs = N;
    end
end
%
end
%----------------------------------------------------------------------END:brewermap
function [map,num,typ] = cbSample(N,tok)
% Pick a colorscheme, downsample/interpolate to the requested colormap length.
%
if isempty(N)
    N = size(get(gcf,'colormap'),1);
else
    assert(isscalar(N)&&isreal(N),'First argument must be a real numeric scalar, or empty.')
end
%
if strncmp('*',tok,1);
    vec = N:-1:1;
    tok = tok(2:end);
else
    vec = 1:+1:N;
end
%
[num,typ,rgb] = cbSelect(tok);
%
if strncmpi(typ,'Q',1)
    % Exact (Qualitative).
    assert(N<=num,'Colorscheme "%s" maximum colormap length: %d. Requested: %d.',tok,num,N)
    map = rgb(vec,:);
elseif N<num
    % Downsample (Diverging / Sequential).
    map = rgb(cbIndex(N,num,typ,vec),:);
elseif N>num
    % Interpolate (Diverging / Sequential).
    xi = (vec-1).' / (N-1);
    map = interp1q((1:num).', rgb, num*xi + xi(end:-1:1));
    %map = interp1((1:num).', rgb, num*xi + xi(end:-1:1), 'pchip');
else
    % Exact (Diverging / Sequential).
    map = rgb(vec,:);
end
%
end
%----------------------------------------------------------------------END:cbSample
function cbDemoFig
% Creates a figure showing all of the ColorBrewer colorschemes.
%
persistent cbh axh
%
seq = cbListTok;
xmx = max(cellfun(@cbSelect,seq));
ymx = numel(seq);
%
if ishghandle(cbh)
    figure(cbh);
    delete(axh);
else
    cbh = figure('HandleVisibility','callback', 'IntegerHandle','off',...
        'NumberTitle','off', 'Name',[mfilename,' Demo'],'Color','white');
end
axh = axes('Parent',cbh, 'Color','none',...
    'XTick',0:xmx, 'YTick',0.5:ymx, 'YTickLabel',seq, 'YDir','reverse');
title(axh,['ColorBrewer Color Schemes (',mfilename,'.m)'], 'Interpreter','none')
xlabel(axh,'Scheme Nodes')
ylabel(axh,'Scheme Name')
%
for y = 1:ymx
    [num,typ,rgb] = cbSelect(seq{y});
    for x = 1:num
        patch([x-1,x-1,x,x],[y-1,y,y,y-1],1, 'FaceColor',rgb(x,:), 'Parent',axh)
    end
    text(xmx+0.1,y-0.5,typ, 'Parent',axh)
end
%
end
%----------------------------------------------------------------------END:cbDemoFig
function idx = cbIndex(N,num,typ,vec)
% Ensure exactly the same colors as in the online ColorBrewer schemes.
%
if strncmp('D',typ,1) && 3<=N && N<=11
    switch N
        case 3
            idx = [5,8,11];
        case 4
            idx = [3,6,10,13];
        case 5
            idx = [3,6,8,10,13];
        case 6
            idx = [2,5,7,9,11,14];
        case 7
            idx = [2,5,7,8,9,11,14];
        case 8
            idx = [2,4,6,7,9,10,12,14];
        case 9
            idx = [2,4,6,7,8,9,10,12,14];
        case 10
            idx = [1,2,4,6,7,9,10,12,14,15];
        case 11
            idx = [1,2,4,6,7,8,9,10,12,14,15];
    end
    idx = idx(vec);
elseif strncmp('S',typ,1) && 3<=N && N<=9
    switch N
        case 3
            idx = [3,6,9];
        case 4
            idx = [2,5,7,10];
        case 5
            idx = [2,5,7,9,11];
        case 6
            idx = [2,4,6,7,9,11];
        case 7
            idx = [2,4,6,7,8,10,12];
        case 8
            idx = [1,3,4,6,7,8,10,12];
        case 9
            idx = [1,3,4,6,7,8,10,11,13];
    end
    idx = idx(vec);
else
    % Evenly spaced downsampling:
    idx = round((1+num) * vec / (1+N));
end
%
end
%----------------------------------------------------------------------END:cbIndex
function seq = cbListTok
% Return a list of all colorschemes, sorted by type and scheme name.
%
seq = {'BrBG';'PRGn';'PiYG';'PuOr';'RdBu';'RdGy';'RdYlBu';'RdYlGn';'Spectral';'Accent';'Dark2';'Paired';'Pastel1';'Pastel2';'Set1';'Set2';'Set3';'Blues';'BuGn';'BuPu';'GnBu';'Greens';'Greys';'OrRd';'Oranges';'PuBu';'PuBuGn';'PuRd';'Purples';'RdPu';'Reds';'YlGn';'YlGnBu';'YlOrBr';'YlOrRd'};
%
end
%----------------------------------------------------------------------END:cbListTok
function [num,typ,rgb] = cbSelect(tok)
% Return the length, type and RGB values of any colorscheme.
%
switch lower(tok) % ColorName
    case 'brbg' % BrBG
        rgb = [84,48,5;140,81,10;166,97,26;191,129,45;216,179,101;223,194,125;246,232,195;245,245,245;199,234,229;128,205,193;90,180,172;53,151,143;1,133,113;1,102,94;0,60,48];
        typ = 'Diverging';
    case 'prgn' % PRGn
        rgb = [64,0,75;118,42,131;123,50,148;153,112,171;175,141,195;194,165,207;231,212,232;247,247,247;217,240,211;166,219,160;127,191,123;90,174,97;0,136,55;27,120,55;0,68,27];
        typ = 'Diverging';
    case 'piyg' % PiYG
        rgb = [142,1,82;197,27,125;208,28,139;222,119,174;233,163,201;241,182,218;253,224,239;247,247,247;230,245,208;184,225,134;161,215,106;127,188,65;77,172,38;77,146,33;39,100,25];
        typ = 'Diverging';
    case 'puor' % PuOr
        rgb = [127,59,8;179,88,6;230,97,1;224,130,20;241,163,64;253,184,99;254,224,182;247,247,247;216,218,235;178,171,210;153,142,195;128,115,172;94,60,153;84,39,136;45,0,75];
        typ = 'Diverging';
    case 'rdbu' % RdBu
        rgb = [103,0,31;178,24,43;202,0,32;214,96,77;239,138,98;244,165,130;253,219,199;247,247,247;209,229,240;146,197,222;103,169,207;67,147,195;5,113,176;33,102,172;5,48,97];
        typ = 'Diverging';
    case 'rdgy' % RdGy
        rgb = [103,0,31;178,24,43;202,0,32;214,96,77;239,138,98;244,165,130;253,219,199;255,255,255;224,224,224;186,186,186;153,153,153;135,135,135;64,64,64;77,77,77;26,26,26];
        typ = 'Diverging';
    case 'rdylbu' % RdYlBu
        rgb = [165,0,38;215,48,39;215,25,28;244,109,67;252,141,89;253,174,97;254,224,144;255,255,191;224,243,248;171,217,233;145,191,219;116,173,209;44,123,182;69,117,180;49,54,149];
        typ = 'Diverging';
    case 'rdylgn' % RdYlGn
        rgb = [165,0,38;215,48,39;215,25,28;244,109,67;252,141,89;253,174,97;254,224,139;255,255,191;217,239,139;166,217,106;145,207,96;102,189,99;26,150,65;26,152,80;0,104,55];
        typ = 'Diverging';
    case 'spectral' % Spectral
        rgb = [158,1,66;213,62,79;215,25,28;244,109,67;252,141,89;253,174,97;254,224,139;255,255,191;230,245,152;171,221,164;153,213,148;102,194,165;43,131,186;50,136,189;94,79,162];
        typ = 'Diverging';
    case 'accent' % Accent
        rgb = [127,201,127;190,174,212;253,192,134;255,255,153;56,108,176;240,2,127;191,91,23;102,102,102];
        typ = 'Qualitative';
    case 'dark2' % Dark2
        rgb = [27,158,119;217,95,2;117,112,179;231,41,138;102,166,30;230,171,2;166,118,29;102,102,102];
        typ = 'Qualitative';
    case 'paired' % Paired
        rgb = [166,206,227;31,120,180;178,223,138;51,160,44;251,154,153;227,26,28;253,191,111;255,127,0;202,178,214;106,61,154;255,255,153;177,89,40];
        typ = 'Qualitative';
    case 'pastel1' % Pastel1
        rgb = [251,180,174;179,205,227;204,235,197;222,203,228;254,217,166;255,255,204;229,216,189;253,218,236;242,242,242];
        typ = 'Qualitative';
    case 'pastel2' % Pastel2
        rgb = [179,226,205;253,205,172;203,213,232;244,202,228;230,245,201;255,242,174;241,226,204;204,204,204];
        typ = 'Qualitative';
    case 'set1' % Set1
        rgb = [228,26,28;55,126,184;77,175,74;152,78,163;255,127,0;255,255,51;166,86,40;247,129,191;153,153,153];
        typ = 'Qualitative';
    case 'set2' % Set2
        rgb = [102,194,165;252,141,98;141,160,203;231,138,195;166,216,84;255,217,47;229,196,148;179,179,179];
        typ = 'Qualitative';
    case 'set3' % Set3
        rgb = [141,211,199;255,255,179;190,186,218;251,128,114;128,177,211;253,180,98;179,222,105;252,205,229;217,217,217;188,128,189;204,235,197;255,237,111];
        typ = 'Qualitative';
    case 'blues' % Blues
        rgb = [247,251,255;239,243,255;222,235,247;198,219,239;189,215,231;158,202,225;107,174,214;66,146,198;49,130,189;33,113,181;8,81,156;8,69,148;8,48,107];
        typ = 'Sequential';
    case 'bugn' % BuGn
        rgb = [247,252,253;237,248,251;229,245,249;204,236,230;178,226,226;153,216,201;102,194,164;65,174,118;44,162,95;35,139,69;0,109,44;0,88,36;0,68,27];
        typ = 'Sequential';
    case 'bupu' % BuPu
        rgb = [247,252,253;237,248,251;224,236,244;191,211,230;179,205,227;158,188,218;140,150,198;140,107,177;136,86,167;136,65,157;129,15,124;110,1,107;77,0,75];
        typ = 'Sequential';
    case 'gnbu' % GnBu
        rgb = [247,252,240;240,249,232;224,243,219;204,235,197;186,228,188;168,221,181;123,204,196;78,179,211;67,162,202;43,140,190;8,104,172;8,88,158;8,64,129];
        typ = 'Sequential';
    case 'greens' % Greens
        rgb = [247,252,245;237,248,233;229,245,224;199,233,192;186,228,179;161,217,155;116,196,118;65,171,93;49,163,84;35,139,69;0,109,44;0,90,50;0,68,27];
        typ = 'Sequential';
    case 'greys' % Greys
        rgb = [255,255,255;247,247,247;240,240,240;217,217,217;204,204,204;189,189,189;150,150,150;115,115,115;99,99,99;82,82,82;37,37,37;37,37,37;0,0,0];
        typ = 'Sequential';
    case 'orrd' % OrRd
        rgb = [255,247,236;254,240,217;254,232,200;253,212,158;253,204,138;253,187,132;252,141,89;239,101,72;227,74,51;215,48,31;179,0,0;153,0,0;127,0,0];
        typ = 'Sequential';
    case 'oranges' % Oranges
        rgb = [255,245,235;254,237,222;254,230,206;253,208,162;253,190,133;253,174,107;253,141,60;241,105,19;230,85,13;217,72,1;166,54,3;140,45,4;127,39,4];
        typ = 'Sequential';
    case 'pubu' % PuBu
        rgb = [255,247,251;241,238,246;236,231,242;208,209,230;189,201,225;166,189,219;116,169,207;54,144,192;43,140,190;5,112,176;4,90,141;3,78,123;2,56,88];
        typ = 'Sequential';
    case 'pubugn' % PuBuGn
        rgb = [255,247,251;246,239,247;236,226,240;208,209,230;189,201,225;166,189,219;103,169,207;54,144,192;28,144,153;2,129,138;1,108,89;1,100,80;1,70,54];
        typ = 'Sequential';
    case 'purd' % PuRd
        rgb = [247,244,249;241,238,246;231,225,239;212,185,218;215,181,216;201,148,199;223,101,176;231,41,138;221,28,119;206,18,86;152,0,67;145,0,63;103,0,31];
        typ = 'Sequential';
    case 'purples' % Purples
        rgb = [252,251,253;242,240,247;239,237,245;218,218,235;203,201,226;188,189,220;158,154,200;128,125,186;117,107,177;106,81,163;84,39,143;74,20,134;63,0,125];
        typ = 'Sequential';
    case 'rdpu' % RdPu
        rgb = [255,247,243;254,235,226;253,224,221;252,197,192;251,180,185;250,159,181;247,104,161;221,52,151;197,27,138;174,1,126;122,1,119;122,1,119;73,0,106];
        typ = 'Sequential';
    case 'reds' % Reds
        rgb = [255,245,240;254,229,217;254,224,210;252,187,161;252,174,145;252,146,114;251,106,74;239,59,44;222,45,38;203,24,29;165,15,21;153,0,13;103,0,13];
        typ = 'Sequential';
    case 'ylgn' % YlGn
        rgb = [255,255,229;255,255,204;247,252,185;217,240,163;194,230,153;173,221,142;120,198,121;65,171,93;49,163,84;35,132,67;0,104,55;0,90,50;0,69,41];
        typ = 'Sequential';
    case 'ylgnbu' % YlGnBu
        rgb = [255,255,217;255,255,204;237,248,177;199,233,180;161,218,180;127,205,187;65,182,196;29,145,192;44,127,184;34,94,168;37,52,148;12,44,132;8,29,88];
        typ = 'Sequential';
    case 'ylorbr' % YlOrBr
        rgb = [255,255,229;255,255,212;255,247,188;254,227,145;254,217,142;254,196,79;254,153,41;236,112,20;217,95,14;204,76,2;153,52,4;140,45,4;102,37,6];
        typ = 'Sequential';
    case 'ylorrd' % YlOrRd
        rgb = [255,255,204;255,255,178;255,237,160;254,217,118;254,204,92;254,178,76;253,141,60;252,78,42;240,59,32;227,26,28;189,0,38;177,0,38;128,0,38];
        typ = 'Sequential';
    otherwise
        error('Colorscheme "%s" is not supported. Check the token tables.', tok)
end
num = size(rgb,1);
rgb = rgb./255;
%
end
%----------------------------------------------------------------------END:cbSelect
% Copyright (c) 2015 Stephen Cobeldick
% Copyright (c) 2002 Cynthia Brewer, Mark Harrower, and The Pennsylvania State University.
%
% Licensed under the Apache License, Version 2.0 (the "License");
% you may not use this file except in compliance with the License.
% You may obtain a copy of the License at
%
% http://www.apache.org/licenses/LICENSE-2.0
%
% Unless required by applicable law or agreed to in writing, software
% distributed under the License is distributed on an "AS IS" BASIS,
% WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
% See the License for the specific language governing permissions and limitations under the License.
%----------------------------------------------------------------------END:license


==> figures/source_localization_figures.m <==
%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%                                                                         % 
% This code is related to the paper
%
% [*] E. Isufi, F. Gama, A. Ribeiro, EdgeNets: Edge Varying Graph Neural
%     Networks.
%
% It generates the figures for the Source Localization problem on the
% stochastic block model graph
%
% If you find these code and results useful, refer to the above work [*]
%
% There are no warrinties by using this code.
%
% Copyright: Elvin Isufi
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

clear all; close all; clc;


%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                           DATA
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%% Polynomial GCNN - Data
% - the vectors are 5x1 and the order is from K = 1 to K = 5
% - m stands for the estimation of the mean
% - s stands for the estimation of the standard deviation

% Upload mean and standard deviation
pgcnn_m = [93.6; 93.5; 96.4; 93.6; 99.1];
pgcnn_s = [5.9; 5.7; 4.4; 5.9; 2.4];

% compute upper and lower intervals
% - the lower interval is mean-std_dev
% - the upper interval is min{100, mean+std_dev} to have the results at
%   most to 100%; this is because the mean and std_dev are estimates
% - l stands for lower
% - u stands for upper
pgcnn_l = pgcnn_m - pgcnn_s;
pgcnn_u = min(pgcnn_m + pgcnn_s,100);

% compute the longer vector containing the lower and upper bounds
% we will use this in the boxplot - bp
pgcnn_bp = [pgcnn_m;pgcnn_l;pgcnn_u];


%% Full EV GNN - Data

% Upload mean and standard deviation
evgnn_m = [99.2; 98.1; 99.5; 98.3; 97.8];
evgnn_s = [1.5;4.9;1.5;4.6;4.7];

% lower and upper bounds
evgnn_l = evgnn_m - evgnn_s;
evgnn_u = min(evgnn_m + evgnn_s,100);

% boxplot longer vector
evgnn_bp = [evgnn_m;evgnn_l;evgnn_u];

%% NV GNN (Degree) - Data

% Upload mean and standard deviation
nvgnnD_m = [93.8;93.7;97.7;99;94.9];
nvgnnD_s = [7.6;8.5;5.2;1.3;6];

% lower and upper bounds
nvgnnD_l = nvgnnD_m - nvgnnD_s;
nvgnnD_u = min(nvgnnD_m + nvgnnD_s,100);

% boxplot longer vector
nvgnnD_bp = [nvgnnD_m;nvgnnD_l;nvgnnD_u];

%% NV GNN (Spectral Proxies) - Data

% Upload mean and standard deviation
nvgnnSp_m = [96.1;93.1; 96.7; 97;93.3];
nvgnnSp_s = [4.3; 8.3;6;6;7];

% lower and upper bounds
nvgnnSp_l = nvgnnSp_m - nvgnnSp_s;
nvgnnSp_u = min(nvgnnSp_m + nvgnnSp_s,100);

% boxplot longer vector
nvgnnSp_bp = [nvgnnSp_m;nvgnnSp_l;nvgnnSp_u];

%% NV GNN (Communication Centrality) - Data

% Upload mean and standard deviation
nvgnnCc_m = [94.5;93;95.6;99.1;96.7];
nvgnnCc_s = [6.5;6.5;8.9;1.4;5.4];

% lower and upper bounds
nvgnnCc_l = nvgnnCc_m - nvgnnCc_s;
nvgnnCc_u = min(nvgnnCc_m + nvgnnCc_s,100);

% boxplot longer vector
nvgnnCc_bp = [nvgnnCc_m;nvgnnCc_l;nvgnnCc_u];

%% HEV GNN (Degree) - Data

% Upload mean and standard deviation
hevgnnD_m = [95.5;92;95.6;98.8;94.9];
hevgnnD_s = [7.2;6.2;4.4;0.5;5.9];

% lower and upper bounds
hevgnnD_l = hevgnnD_m - hevgnnD_s;
hevgnnD_u = min(hevgnnD_m + hevgnnD_s,100);

% boxplot longer vector
hevgnnD_bp = [hevgnnD_m;hevgnnD_l;hevgnnD_u];

%% HEV GNN (Spectral Proxies) - Data

% Upload mean and standard deviation
hevgnnSp_m = [89.1; 94.2; 95.5;96.4;91.4];
hevgnnSp_s = [9.5; 4.9; 5.5; 3.5;7.8];

% lower and upper bounds
hevgnnSp_l = hevgnnSp_m - hevgnnSp_s;
hevgnnSp_u = min(hevgnnSp_m + hevgnnSp_s,100);

% boxplot longer vector
hevgnnSp_bp = [hevgnnSp_m;hevgnnSp_l;hevgnnSp_u];

%% HEV GNN (Communication Centrality) - Data

% Upload mean and standard deviation
hevgnnCc_m = [96.5; 94.3; 95.8; 96.1; 96.8];
hevgnnCc_s = [5; 7.4; 4.9; 5.9; 3.1];

% lower and upper bounds
hevgnnCc_l = hevgnnCc_m - hevgnnCc_s;
hevgnnCc_u = min(hevgnnCc_m + hevgnnCc_s,100);

% boxplot longer vector
hevgnnCc_bp = [hevgnnCc_m;hevgnnCc_l;hevgnnCc_u];

%% JARMANet (t=1) - Data

% Upload mean and standard deviation
jarmanet1_m = [97.9; 97.5; 97.6; 96.9;98.6];
jarmanet1_s = [3; 5.1; 4.3; 5.2;3.4];

% lower and upper bounds
jarmanet1_l = jarmanet1_m - jarmanet1_s;
jarmanet1_u = min(jarmanet1_m + jarmanet1_s,100);

% boxplot longer vector
jarmanet1_bp = [jarmanet1_m;jarmanet1_l;jarmanet1_u];

%% JARMANet (t=3) - Data

% TO DO: P = 5 is still running

% Upload mean and standard deviation
jarmanet3_m = [99.2; 98.2; 97.5; 96.2; 96.2];
jarmanet3_s = [2.4; 3.4; 6.7; 6; 6];

% lower and upper bounds
jarmanet3_l = jarmanet3_m - jarmanet3_s;
jarmanet3_u = min(jarmanet3_m + jarmanet3_s,100);

% boxplot longer vector
jarmanet3_bp = [jarmanet3_m;jarmanet3_l;jarmanet3_u];

%% JARMANet (t=5) - Data

% TO DO: P = 4/5 are still running

% Upload mean and standard deviation
jarmanet5_m = [98.4; 96; 96.7; 96.7; 96.7];
jarmanet5_s = [4.2; 5.3; 6.7; 6.7; 6.7];

% lower and upper bounds
jarmanet5_l = jarmanet5_m - jarmanet5_s;
jarmanet5_u = min(jarmanet5_m + jarmanet5_s,100);

% boxplot longer vector
jarmanet5_bp = [jarmanet5_m;jarmanet5_l;jarmanet5_u];

%% GAT - Data

% Upload mean and standard deviation
gatgnn_m = [51.5; 48.9; 49; 51.3; 46.2];
gatgnn_s = [5.6; 3.8; 6.4; 6.9; 6.1];

% lower and upper bounds
gatgnn_l = gatgnn_m - gatgnn_s;
gatgnn_u = min(gatgnn_m + gatgnn_s,100);

% boxplot longer vector
gatgnn_bp = [gatgnn_m;gatgnn_l;gatgnn_u];

%% GCAT - Data

% Upload mean and standard deviation
gcatgnn_m = [91.6; 95.2; 97.9; 94.9; 94];
gcatgnn_s = [7.9; 6.2; 3.8; 6.7;6.6 ];


% lower and upper bounds
gcatgnn_l = gcatgnn_m - gcatgnn_s;
gcatgnn_u = min(gcatgnn_m + gcatgnn_s,100);

% boxplot longer vector
gcatgnn_bp = [gcatgnn_m;gcatgnn_l;gcatgnn_u];

%% GAT - EV - Data

% Upload mean and standard deviation
gatevgnn_m = [34; 33.8; 32.2; 41.2;36.4];
gatevgnn_s = [10; 8; 7; 8; 11.9];


% lower and upper bounds
gatevgnn_l = gatevgnn_m - gatevgnn_s;
gatevgnn_u = min(gatevgnn_m + gatevgnn_s,100);

% boxplot longer vector
gatevgnn_bp = [gatevgnn_m;gatevgnn_l;gatevgnn_u];

%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                      DATA in Matrix Format
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% mean
gnn_m = [pgcnn_m,evgnn_m,nvgnnD_m,nvgnnSp_m,nvgnnCc_m,hevgnnD_m,hevgnnSp_m,...
    hevgnnCc_m,jarmanet1_m,jarmanet3_m,jarmanet5_m, gatgnn_m,gcatgnn_m,gatevgnn_m];

% standard deviation
gnn_s = [pgcnn_s,evgnn_s,nvgnnD_s,nvgnnSp_s,nvgnnCc_s,hevgnnD_s,hevgnnSp_s,...
    hevgnnCc_s,jarmanet1_s,jarmanet3_s,jarmanet5_s, gatgnn_s,gcatgnn_s,gatevgnn_s];

% upper bound
gnn_l = [pgcnn_l,evgnn_l,nvgnnD_l,nvgnnSp_l,nvgnnCc_l,hevgnnD_l,hevgnnSp_l,...
    hevgnnCc_l,jarmanet1_l,jarmanet3_l,jarmanet5_l, gatgnn_l,gcatgnn_l,gatevgnn_l];

% standard deviation
gnn_u = [pgcnn_u,evgnn_u,nvgnnD_u,nvgnnSp_u,nvgnnCc_u,hevgnnD_u,hevgnnSp_u,...
    hevgnnCc_u,jarmanet1_u,jarmanet3_u,jarmanet5_u, gatgnn_u,gcatgnn_u,gatevgnn_u];

% box plot vectors
gnn_bp = [pgcnn_bp,evgnn_bp,nvgnnD_bp,nvgnnSp_bp,nvgnnCc_bp,hevgnnD_bp,hevgnnSp_bp,...
    hevgnnCc_bp,jarmanet1_bp,jarmanet3_bp,jarmanet5_bp, gatgnn_bp,gcatgnn_bp,gatevgnn_bp];


%% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%                           FIGURES
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

colors = brewermap(14, 'RdYlGn')*1;
msize = 10; % marker size
linwid = 1.5; % line width
offs = 2; % offset
fSize = 12; % font size
blwid = 10; % line width for the boxplot below

ord = linspace(1,50,5)';
xmin = 0;
xmax = 52;
ymin = 20;
ymax = 100;

%% Figures over the architectures, i.e., boxplots

posv = [1, 6, 11,13,15, 20,22,24, 29,31,33, 40, 45, 50];

figure
set(gcf, 'Position', [800,500, 800, 400], 'Color', [1 1 1]); hold on
for it = 1 : size(gnn_m,2)
    
% thicker lines
plot(posv(it)*ones(5,1),gnn_m(:,it),'-','color', [colors(it,:)],'LineWidth',blwid)

% thinner lines
plot(posv(it)*ones(15,1),gnn_bp(:,it),'-','color', [colors(it,:)],'LineWidth',linwid)
plot(posv(it),mean(gnn_m(:,it)),'o','MarkerSize',msize,'MarkerEdgeColor',[colors(it,:)],'MarkerFaceColor','white')

% central dot
plot(posv(it),mean(gnn_m(:,it)),'.k')
end
% figure modifications
axis([xmin xmax ymin ymax])
set(gca,'XTick',posv)
set(gca,'XTickLabel',{'GCNN','EV','NVD', 'NVSP',...
    'NVCC','HEVD','HEVSP',...
    'HEVCC', 'JARMAt1','JARMAt3','JARMAt5', 'GAT', 'GCAT','EVGCAT'})
ylabel('accuracy')
ax = gca;
ax.XTickLabelRotation = 45;
set(gca, 'YGrid', 'on', 'XGrid', 'off')
set(gca,'FontSize', fSize)
hold off

%% Figure with streched axes, i.e., box plot


posv = [1, 6, 11,13,15, 20,22,24, 29,31,33, 40, 45, 50];
ymin1 = 75;
ymax1 = 100;

ymin2 = 20;
ymax2 = 60;


figure
ax(1) = axes('position', [0.1 0.575 0.8 0.4]);hold on
for it = 1 : size(gnn_m,2)
    
% thicker lines
plot(posv(it)*ones(5,1),gnn_m(:,it),'-','color', [colors(it,:)],'LineWidth',blwid)

% thinner lines
plot(posv(it)*ones(15,1),gnn_bp(:,it),'-','color', [colors(it,:)],'LineWidth',linwid)
plot(posv(it),mean(gnn_m(:,it)),'o','MarkerSize',msize,'MarkerEdgeColor',[colors(it,:)],'MarkerFaceColor','white')

% central dot
plot(posv(it),mean(gnn_m(:,it)),'.k')
end
ax(2) = copyobj(ax(1), gcf);
set(ax(2), 'position', [0.1 0.173 0.8 0.4]);
set(ax(1), 'box', 'off', 'xcolor', 'none');
set(ax(2), 'box', 'off');
set(ax(1), 'ylim', [ymin1 ymax1]);
set(ax(2), 'ylim', [ymin2 ymax2]);
set(ax(1), 'xlim', [xmin xmax]);
set(ax(2), 'xlim', [xmin xmax]);
set(ax(1),'YTick',[80, 85, 90, 92, 94, 96, 98, 100])
set(ax(2),'YTick',[20 30 35 40 45 50 55 60])
linkaxes(ax, 'x');
set(gcf, 'Position', [100,100, 1100, 500], 'Color', [1 1 1]); hold on
set(ax,'XTick',posv)
set(ax,'XTickLabel',{'GCNN','Edge variant','Degree', 'Spec. proxies',...
    'Comm. centrality','Degree','Spec. proxies',...
    'Comm. centrality', 't = 1','t = 3','t = 5', 'GAT', 'GCAT','Edge variant GAT'})
%set(ax,'XTickLabel',{'GCNN','EV','NVD', 'NVSP',...
%    'NVCC','HEVD','HEVSP',...
%    'HEVCC', 'JARMAt1','JARMAt3','JARMAt5', 'GAT', 'GCAT','EVGCAT'})
set(ax, 'XTickLabelRotation', 25)
set(gca, 'YGrid', 'on', 'XGrid', 'off')
set(gca, 'FontName', 'Times New Roman')
set(ax, 'FontName', 'Times New Roman')
set(ax, 'YGrid', 'on', 'XGrid', 'off')
set(ax,'FontSize', 14)
hold off
ylabel('accuracy %','FontSize',16)
annotation('textbox', [0.26, 0.15, 0.1, 0.1], 'String', 'Node variant','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')
annotation('textbox', [0.39, 0.18, 0.1, 0.1], 'String', 'Node dependent','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')
annotation('textbox', [0.4, 0.15, 0.1, 0.1], 'String', 'edge variant','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')
annotation('textbox', [0.54, 0.15, 0.1, 0.1], 'String', 'J-ARMANet','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')


% %% Figures over the orders!
% 
% % vector containing the x-axis; this will be the filter ordes but here a
% % bigger interval is taken to create space
% 
% % Convolutional-based
% 
% figure;
% set(gcf, 'Position', [800,500, 700, 250], 'Color', [1 1 1]); hold on;
% errorbar(ord,pgcnn_m,pgcnn_m-pgcnn_l,pgcnn_u-pgcnn_m,'s','MarkerSize',msize, 'LineWidth',linwid,'Color', colors(1,:),'MarkerFaceColor', colors(1,:),...
%     'DisplayName', 'GCNN')
% errorbar(ord+offs,evgnn_m,evgnn_m-evgnn_l,evgnn_u-evgnn_m,'o','MarkerSize',msize, 'LineWidth',linwid,'Color', colors(2,:),'MarkerFaceColor', colors(2,:),...
%     'DisplayName', 'Edge varying')
% legend show
% errorbar(ord+2*offs,nvgnnD_m,nvgnnD_m-nvgnnD_l,nvgnnD_u-nvgnnD_m,'*','MarkerSize',msize, 'LineWidth',linwid,'Color', colors(3,:),'MarkerFaceColor', colors(3,:),...
%     'DisplayName', 'Node varying deg.')
% errorbar(ord+3*offs,nvgnnSp_m,nvgnnSp_m-nvgnnSp_l,nvgnnSp_u-nvgnnSp_m,'*','MarkerSize',msize, 'LineWidth',linwid,'Color', colors(4,:),'MarkerFaceColor', colors(4,:),...
%     'DisplayName', 'Node varying S. Prox.')
% errorbar(ord+4*offs,nvgnnCc_m,nvgnnCc_m-nvgnnCc_l,nvgnnCc_u-nvgnnCc_m,'*','MarkerSize',msize, 'LineWidth',linwid,'Color', colors(5,:),'MarkerFaceColor', colors(5,:),...
%     'DisplayName', 'Node varying C. Cent.')
% legend show
% l = legend('Location','eastoutside');
% plot(ord(2)*ones(1,50)-1.5,linspace(ymin, ymax, 50),'k.')
% plot(ord(3)*ones(1,50)-1.5,linspace(ymin, ymax, 50),'k.')
% plot(ord(4)*ones(1,50)-1.5,linspace(ymin, ymax, 50),'k.')
% plot(ord(5)*ones(1,50)-1.5,linspace(ymin, ymax, 50),'k.')
% set(gca,'XTick',[7.125 19.37 31.625 43.875 56.125])
% set(gca,'XTickLabel',{'1','2','3','4','5'})
% axis([xmin xmax ymin ymax])
% xlabel('filter order')
% ylabel('accuracy')
% set(gca,'FontSize', fSize)
% set(l, 'FontSize', fSize)

%% Figure with streched boxed with test error

posv = [1, 6, 11,13,15, 20,22,24, 29,31,33, 40, 45, 50];
ymin1 = 0;
ymax1 = 25;

ymin2 = 40;
ymax2 = 80;


figure;
ax(1) = axes('position', [0.1 0.173 0.8 0.4]);hold on
for it = 1 : size(gnn_m,2)
    
% thicker lines
plot(posv(it)*ones(5,1),100-gnn_m(:,it),'-','color', [colors(it,:)],'LineWidth',blwid)

% thinner lines
plot(posv(it)*ones(15,1),100-gnn_bp(:,it),'-','color', [colors(it,:)],'LineWidth',linwid)
plot(posv(it),mean(100-gnn_m(:,it)),'o','MarkerSize',msize,'MarkerEdgeColor',[colors(it,:)],'MarkerFaceColor','white')

% central dot
plot(posv(it),mean(100-gnn_m(:,it)),'.k')
end
ax(2) = copyobj(ax(1), gcf);
set(ax(2), 'position', [0.1 0.575 0.8 0.4]);
set(ax(1), 'box', 'off');
set(ax(2), 'box', 'off', 'xcolor', 'none');
set(ax(1), 'ylim', [ymin1 ymax1]);
set(ax(2), 'ylim', [ymin2 ymax2]);
set(ax(1), 'xlim', [xmin xmax]);
set(ax(2), 'xlim', [xmin xmax]);
set(ax(1),'YTick',[0, 2, 4, 6, 8, 10, 15, 20])
set(ax(2),'YTick',[40, 45, 50, 55, 60, 65, 70, 80])
linkaxes(ax, 'x');
set(gcf, 'Position', [100,100, 1100, 500], 'Color', [1 1 1]); hold on
set(ax,'XTick',posv)
set(ax,'XTickLabel',{'GCNN','Edge varying','Degree', 'Spec. proxies',...
    'Comm. centrality','Degree','Spec. proxies',...
    'Comm. centrality', 'K = 1','K = 3','K = 5', 'GAT', 'GCAT','Edge varying GAT'})
%set(ax,'XTickLabel',{'GCNN','EV','NVD', 'NVSP',...
%    'NVCC','HEVD','HEVSP',...
%    'HEVCC', 'JARMAt1','JARMAt3','JARMAt5', 'GAT', 'GCAT','EVGCAT'})
set(ax, 'XTickLabelRotation', 25)
set(gca, 'YGrid', 'on', 'XGrid', 'off')
set(gca, 'FontName', 'Times New Roman')
set(ax, 'FontName', 'Times New Roman')
set(ax, 'YGrid', 'on', 'XGrid', 'off')
set(ax,'FontSize', 14)
hold off
ylabel('test error %','Position',[-1.6 25], 'FontSize',16); 
annotation('textbox', [0.26, 0, 0.1, 0.1], 'String', 'Node varying','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')
annotation('textbox', [0.39, 0, 0.1, 0.1], 'String', 'Hybrid edge varying','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')
%annotation('textbox', [0.4, 0.15, 0.1, 0.1], 'String', 'edge vaying','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')
annotation('textbox', [0.54, 0, 0.1, 0.1], 'String', 'ARMANet','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')



figure
ax(1) = axes('position', [0.1 0.575 0.8 0.4]);hold on
for it = 1 : size(gnn_m,2)
    
% thicker lines
semilogy(posv(it)*ones(5,1),100-gnn_m(:,it),'-','color', [colors(it,:)],'LineWidth',blwid)

% thinner lines
semilogy(posv(it)*ones(15,1),100-gnn_bp(:,it),'-','color', [colors(it,:)],'LineWidth',linwid)
semilogy(posv(it),mean(100-gnn_m(:,it)),'o','MarkerSize',msize,'MarkerEdgeColor',[colors(it,:)],'MarkerFaceColor','white')

% central dot
semilogy(posv(it),mean(100-gnn_m(:,it)),'.k')
end
ax(2) = copyobj(ax(1), gcf);
set(ax(2), 'position', [0.1 0.173 0.8 0.4]);
set(ax(1), 'box', 'off', 'xcolor', 'none');
set(ax(2), 'box', 'off');
set(ax(1), 'ylim', [ymin1 ymax1]);
set(ax(2), 'ylim', [ymin2 ymax2]);
set(ax(1), 'xlim', [xmin xmax]);
set(ax(2), 'xlim', [xmin xmax]);
set(ax(1),'YTick',[80, 85, 90, 92, 94, 96, 98, 100])
set(ax(2),'YTick',[20 30 35 40 45 50 55 60])
linkaxes(ax, 'x');
set(gcf, 'Position', [100,100, 1100, 500], 'Color', [1 1 1]); hold on
set(ax,'XTick',posv)
set(ax,'XTickLabel',{'GCNN','Edge variant','Degree', 'Spec. proxies',...
    'Comm. centrality','Degree','Spec. proxies',...
    'Comm. centrality', 't = 1','t = 3','t = 5', 'GAT', 'GCAT','Edge variant GAT'})
%set(ax,'XTickLabel',{'GCNN','EV','NVD', 'NVSP',...
%    'NVCC','HEVD','HEVSP',...
%    'HEVCC', 'JARMAt1','JARMAt3','JARMAt5', 'GAT', 'GCAT','EVGCAT'})
set(ax, 'XTickLabelRotation', 25)
set(gca, 'YGrid', 'on', 'XGrid', 'off')
set(gca, 'FontName', 'Times New Roman')
set(ax, 'FontName', 'Times New Roman')
set(ax, 'YGrid', 'on', 'XGrid', 'off')
set(ax,'FontSize', 14)
hold off
ylabel('accuracy %','FontSize',16)
annotation('textbox', [0.26, 0.15, 0.1, 0.1], 'String', 'Node variant','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')
annotation('textbox', [0.39, 0.18, 0.1, 0.1], 'String', 'Node dependent','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')
annotation('textbox', [0.4, 0.15, 0.1, 0.1], 'String', 'edge variant','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')
annotation('textbox', [0.54, 0.15, 0.1, 0.1], 'String', 'J-ARMANet','FontSize',16,'FontName', 'Times New Roman','EdgeColor','none')








